Distribution-Valued Games -- Overview, Analysis, and a Segmentation-Based Approach

The paper [Ras15a] introduced distribution-valued games. This game-theoretic model uses probability distributions as payoffs for games in order to express uncertainty about the payoffs. The player's preferences for different payoffs are expressed by a stochastic order which we call the tail order. This thesis formalizes distribution-valued games with preferences expressed by general stochastic orders, and specifically analyzes properties of the tail order. It identifies sufficient conditions for tail-order preference to hold, but also finds that some claims in [Ras15a] about the tail order are incorrect, for which counter-examples are constructed. In particular, it is demonstrated that a proof for the totality of the order on a certain set of distributions contains an error; the thesis proceeds to show that the ordering is not total on the slightly less restricted set of distributions with non-negative bounded support. It is also shown that not all tail-ordered games have mixed-strategy Nash equilibria, and in fact almost all tail-ordered games with finitely-supported payoff distributions can only have a Nash equilibrium if they have a pure-strategy Nash equilibrium. The thesis subsequently extends an idea from [AM19] and proposes a new solution concept for distribution-valued games. This concept is based on constructing multi-objective real-valued games from distribution-valued games by segmenting their payoff distributions.

==> Code/leqtw-multiobjective/mosegExamples.R <==
source("multiobjectiveSegmentGame.R")
library("HyRiM")

## computeParetoNashAndMgss
#
# Base function for both examples: Segments a mosg and computes its Pareto-Nash equilibrium wrt. weights,
# computes the HyRiM mgss solution for comparison.
#
# distributionValuedGame: The mosg instance to be converted.
# partitionPoints:        The points for the segmentation.
# weights:                Weights used for computing the Pareto-Nash equilibrium.
#
# returns: Both the Pareto-Nash equilibrium of the segmented game and the mgss solution HyRiM computes for the original game
computeParetoNashAndMgss <- function(distributionValuedGame, partitionPoints, weights) {
    output <- NULL

    # Creating a segmented game from the distribution-valued game:
    output$segmentedGame <- moseg(sosg=distributionValuedGame, partitionPoints=partitionPoints)

    # Computing a Pareto-Nash equilibrium:
    output$segmentedGameEquilibrium <- moseg.paretoNashEquilibrium(moseg=output$segmentedGame, weights=weights)
    
    # For comparison, compute the mgss HyRiM computes for the original distribution-valued game.
    output$originalMgss <- mgss(G=distributionValuedGame)

    output
}

## exampleDiscrete
#
# Example of computing a Pareto-Nash equilibrium of a segmented 2x2 game, obtained from a game
# that has discrete distributions supported on {1, 2, ..., 10} as payoffs.
#
# returns: Both the Pareto-Nash equilibrium of the segmented game and the mgss solution HyRiM computes for the original game.
exampleDiscrete <- function() {
    # A distribution-valued game supported on the numbers from 1 to 10
    support <- c(1,2,3,4,5,6,7,8,9,10)
    distributionValuedGame <- mosg(n=2, m=2, goals=1, losses = list(
        lossDistribution(supp=support, discrete = TRUE, dataType = "pdf", dat=c(0.05, 0.55, 0.071, 0.30, 0.005, 0.01, 0.002, 0.003, 0.001, 0.008)),
        lossDistribution(supp=support, discrete = TRUE, dataType = "pdf", dat=c(0.03, 0.48, 0.04, 0.01, 0.04, 0.07, 0.03, 0.1, 0.05, 0.15)),
        lossDistribution(supp=support, discrete = TRUE, dataType = "pdf", dat=c(0.095, 0.069, 0.033, 0.017, 0.16, 0.15, 0.20, 0.13, 0.01, 0.136)),
        lossDistribution(supp=support, discrete = TRUE, dataType = "pdf", dat=c(0.005, 0.413, 0.034, 0.1, 0.1, 0.12, 0.047, 0.13, 0.013, 0.038))))
    
    # Segment the game, compute Pareto-Nash equilibrium and mgss solution.
    partitionPoints <- c(1, 4, 7, 10)
    weights <- c(0.1, 0.2, 0.7)
    computeParetoNashAndMgss(distributionValuedGame, partitionPoints, weights)
}

## exampleAC
#
# Example of computing a Pareto-Nash equilibrium of a segmented 2x2 game, obtained from a game
# that has absolutely continuous distributions as payoffs.
#
# returns: Both the Pareto-Nash equilibrium of the segmented game and the mgss solution HyRiM computes for the original game.
exampleAC <- function() {
    # A distribution-valued game on the numbers from 1 to 10
    distributionValuedGame <- mosg(n=2, m=2, goals=1, losses = list(
        # Samples from normal distribution (mu=6, sigma=2),
        lossDistribution(discrete = FALSE, dat=c(7.683, 8.589, 6.487, 5.160, 8.326, 5.693, 4.098, 7.295, 7.878, 2.448)),
        # Samples from two normal distribution (mu=3, sigma=0.3 / mu=8, sigma=3),
        lossDistribution(discrete = FALSE, dat=c(2.821, 2.943, 3.314, 3.069, 2.862, 2.225, 4.253, 11.967, 11.786, 8.033, 3.427, 13.422)),
        # Samples representing uniform distribution on [4, 5],
        lossDistribution(discrete = FALSE, dat=c(4.00, 4.05, 4.10, 4.15, 4.20, 4.25, 4.30, 4.35, 4.40, 4.45, 4.50, 4.55, 4.60, 4.65, 4.70, 4.75, 4.80, 4.85, 4.90, 4.95, 5.00)),
        # Samples representing distribution centered around 2, with an outlier at 15
        lossDistribution(discrete = FALSE, dat=c(1.8, 1.84, 1.88, 1.92, 1.96, 2.0, 2.04, 2.08, 2.12, 2.16, 2.20, 15))))
    
    partitionPoints <- c(1, 4, 5, 10, 25)
    weights <- c(0.1, 0.2, 0.2, 0.5)
    computeParetoNashAndMgss(distributionValuedGame, partitionPoints, weights)
}

==> Code/leqtw-multiobjective/multiobjectiveSegmentGame.R <==
library("HyRiM")

## moseg
#
# Create a multi-objective zero-sum segment game from a single-objective 
# zero-sum distribution-valued game (of the mosg class).
#
# sosg:            Single-objective game of the mosg class.
# partitionPoints: Vector of partition points, in increasing order, including
#    the right and left endpoints of the support.
#
# returns: A game of the moseg class (multi-objective segment game).
moseg <- function(sosg, partitionPoints) { 
    moseg <- NULL
    if (sosg$dim != 1) {
        stop("only single-objective games can be turned into a multi-objective segment game.")
    }
    # Convert the loss-distribution payoffs into expectation vectors of the segments
    moseg$losses <- mapply(
        function(l) segmentedLossDistribution(l, partitionPoints),
        sosg$losses)
    moseg$partitionPoints <- partitionPoints

    # Copy other properties from the original game
    moseg$nDefenses <- sosg$nDefenses
    moseg$nAttacks <- sosg$nAttacks
    moseg$defensesDescriptions <- sosg$defensesDescriptions
    moseg$attacksDescriptions <- sosg$attacksDescriptions
    class(moseg) <- "moseg"
    moseg
}

## moseg.paretoNashEquilibrium
#
# Compute a Pareto-Nash-Equilibrium of a multi-objective segmented game based
# on a given weighting of the objectives.
#
# moseg:   Multi-objective segment game (of the moseg class).
# weights: Numeric vector of weights, one weight for each segment.
#
# returns: A Pareto-Nash equilibrium of the game with given weights (of the mgss class).
moseg.paretoNashEquilibrium <- function(moseg, weights) {
    if (length(weights) != length(moseg$partitionPoints) - 1) {
        stop(sprintf("there are %d segments, but %d weights were specified.",
            length(moseg$partitionPoints) - 1, length(weights)))
    }
    # Scalarize the game with the given weights
    scalarLosses <- rep(0, length(moseg$losses))
    for (i in 1:length(scalarLosses)) {
        scalarLosses[i] <- moseg$losses[i]$expectedValues %*% weights
    }
    scalarGame <- mosg(n=moseg$nDefenses, m=moseg$nAttacks, goals=1, losses=scalarLosses)
    # Compute an equilibrium of the scalar game using HyRiM's built-in algorithm
    mgss(scalarGame)
}

## segmentedLossDistribution
#
# Given a loss distribution and a partition of its support, compute the vector
# of its expected values in the segments given by the partition points.
#
# lossDistribution:   Distribution of the lossDistribution class.
# partitionPoints:    Vector of partition points, including the right and left
#     endpoints of the support.
#
# returns: A Pareto-Nash equilibrium of the game with given weights (of the mgss class).
segmentedLossDistribution <- function(lossDistribution, partitionPoints) {
    segmentedDistribution <- NULL
    expectedValues <- rep(0, length(partitionPoints) - 1)

    # Check that there are at least two partition points
    if (length(partitionPoints) <= 1) {
        stop("at least two partition points required.")
    }
    # Check that the partition points are in ascending order 
    for (i in 1:(length(partitionPoints) - 1)) {
        if (partitionPoints[i+1] <= partitionPoints[i]) {
            stop("partition points must be in ascending order.")
        }
    }

    # Compute expected values in the discrete, finitely-supported case 
    if (lossDistribution$is.discrete) {
        supp <- lossDistribution$supp
        pdf <- lossDistribution$dpdf
        i <- 1 # Index of the current support point
        j <- 2 # Index of the right end of the current partition

        # Skip support points left of the first partition
        while (supp[i] < partitionPoints[1]) {
            i <- i + 1
        } 

        while (i <= length(supp) && j <= length(partitionPoints)) {
            # All intervals except the last one are half-open, the last one is closed.
            if (supp[i] < partitionPoints[j] || (supp[i] == partitionPoints[j] && j == length(partitionPoints))) {
                expectedValues[j - 1] <- expectedValues[j - 1] + supp[i] * pdf[i]
                i <- i + 1 # Go to the next support point
            } else {
                j <- j + 1 # Go to the next partition
            }
        }
    } 
    # Compute expected values in the absolutely-continuous case
    else {
        density <- lossDistribution$lossdistr
        # Go over all partition intervals
        for (i in 1:(length(partitionPoints) - 1)) {
            # Numerically calculate the integral. The normalizationFactor is calculated by HyRiM since the kernel-estimated densities often do not integrate to 1 on the specified support.
            integral <- integrate(density, partitionPoints[i], partitionPoints[i+1])
            expectedValues[i] <- integral$value * lossDistribution$normalizationFactor
        }
    }
    segmentedDistribution$expectedValues <- expectedValues
    class(segmentedDistribution) <- "segmentedLossDistribution"
    return(segmentedDistribution)
}
